Searching for new young stars in the northern hemisphere: The Pisces Moving Group

Using the kinematically unbiased technique described in Binks, Jeffries & Maxted (2015), we present optical spectra for a further 122 rapidly-rotating (rotation periods < 6 days), X-ray active FGK stars, selected from the SuperWASP survey. We identify 17 new examples of young, probably single stars with ages of < 200 Myr and provide additional evidence for a new northern hemisphere kinematic association: the Pisces Moving Group (MG). The group consists of 14 lithium-rich G- and K-type stars, that have a dispersion of only $\sim $3 kms$^{-1}$ in each Galactic space velocity coordinate. The group members are approximately co-eval in the colour-magnitude diagram, with an age of 30-50 Myr, and have similar, though not identical, kinematics to the Octans-Near MG.

==> convert_files.sh <==
ps2pdf -dEPSCrop  aitoff.eps	aitoff.pdf
ps2pdf -dEPSCrop  CMD.eps		CMD.pdf
ps2pdf -dEPSCrop  EWHa.eps		EWHa.pdf
ps2pdf -dEPSCrop  EWLi.eps		EWLi.pdf
ps2pdf -dEPSCrop  Gyro.eps		Gyro.pdf
ps2pdf -dEPSCrop  kinematics.eps	kinematics.pdf
ps2pdf -dEPSCrop  Li_Abundances.eps	Li_Abundances.pdf
ps2pdf -dEPSCrop  LxLbol_VK.eps	LxLbol_VK.pdf
ps2pdf -dEPSCrop  Pisces.eps	Pisces.pdf
ps2pdf -dEPSCrop  Spectra.eps	Spectra.pdf
ps2pdf -dEPSCrop  traceback_all.eps	traceback_all.pdf
ps2pdf -dEPSCrop  VU.eps		VU.pdf
ps2pdf -dEPSCrop  VW.eps		VW.pdf

pdf2ps -eps aitoff.pdf		aitoff.eps
pdf2ps -eps CMD.pdf		CMD.eps
pdf2ps -eps EWHa.pdf		EWHa.eps
pdf2ps -eps EWLi.pdf		EWLi.eps
pdf2ps -eps Gyro.pdf		Gyro.eps
pdf2ps -eps kinematics.pdf		kinematics.eps
pdf2ps -eps Li_Abundances.pdf	Li_Abundances.eps
pdf2ps -eps LxLbol_VK.pdf		LxLbol_VK.eps
pdf2ps -eps Pisces.pdf		Pisces.eps
pdf2ps -eps Spectra.pdf		Spectra.eps
pdf2ps -eps traceback_all.pdf	traceback_all.eps
pdf2ps -eps VU.pdf		VU.eps
pdf2ps -eps VW.pdf		VW.eps

mv *.eps ./graphics/

rm *.pdf

